Estimating mutual information in high dimensions via classification error

Multivariate pattern analyses approaches in neuroimaging are fundamentally concerned with investigating the quantity and type of information processed by various regions of the human brain; typically, estimates of classification accuracy are used to quantify information. While a extensive and powerful library of methods can be applied to train and assess classifiers, it is not always clear how to use the resulting measures of classification performance to draw scientific conclusions: e.g. for the purpose of evaluating redundancy between brain regions. An additional confound for interpreting classification performance is the dependence of the error rate on the number and choice of distinct classes obtained for the classification task. In contrast, mutual information is a quantity defined independently of the experimental design, and has ideal properties for comparative analyses. Unfortunately, estimating the mutual information based on observations becomes statistically infeasible in high dimensions without some kind of assumption or prior. In this paper, we construct a novel classification-based estimator of mutual information based on high-dimensional asymptotics. We show that in a particular limiting regime, the mutual information is an invertible function of the expected $k$-class Bayes error. While the theory is based on a large-sample, high-dimensional limit, we demonstrate through simulations that our proposed estimator has superior performance to the alternatives in problems of moderate dimensionality.

==> gaussian_source.R <==
library(pracma)
library(MASS)
library(class)
library(parallel)
library(reginference) ## see github.com/snarles/misc
library(lineId) ## use devtools::install('lineId')

## mu ~ N(0, I)
## y ~ N(mu*, sigma^2 I)

## most naive implementation of mc() for identity cov
mc_ident <- function(p, sigma2, K, mc.reps = 1000) {
  mcs <- sapply(1:mc.reps,
                function(i) {
                  mus <- randn(K, p)
                  ys <- mus + sqrt(sigma2) * randn(K, p)
                  lbls <- knn(mus, ys, cl=1:K)
                  sum(lbls != 1:K)/K
                })
  mean(mcs)
}

## uses noncentral chi squared
## same Evalue as mc_ident
mc_ident2 <- function(p, sigma2, K, mc.reps = 1000) {
  alpha <- sigma2/(1 + sigma2)
  mcs <- sapply(1:mc.reps,
                function(i) {
                  y2 <- (1 + sigma2) * rchisq(1, df = p)
                  d1 <- alpha * rchisq(1, df = p, ncp = alpha * y2)
                  ds <- rchisq(K - 1, df = p, ncp = y2)
                  (min(ds) < d1)
                })
  mean(mcs)
}

## confusion matrix
mc_cm <- function(p, sigma2, K, mc.reps = 1000) {
  mus <- randn(K, p)
  zs <- rep(1:K, each = mc.reps)
  n <- K * mc.reps
  ys <- mus[zs] + sqrt(sigma2) * randn(n, p)
  lbls <- knn(mus, ys, cl=1:K)
  sum(lbls != zs)/n ## mc
  rawmat <- table(zs, lbls)
  stopifnot(all(dim(rawmat) == K))
  rawmat/sum(rawmat)
}



==> illus_pi_function.R <==
library(pracma)

meanexp <- function(v) {
  vm <- max(v)
  mean(exp(v - vm)) * exp(vm)
}

## function f_K
fK <- function(mus, K, mc.reps = 1e4, naive = FALSE) {
  if (naive) {
    xs <- randn(mc.reps, K)
    xs[, 1] <- xs + mus[1]
    res <- apply(xs, 1, function(v) order(v)[1])
    sum(res != 1)/mc.reps
  }
  samp <- qnorm(((1:mc.reps) - 0.5)/mc.reps)
  sampmat <- repmat(t(samp), length(mus), 1) - mus# one row per mu  
  temp <- log(1 - pnorm(sampmat))
  1 - apply((K-1) * temp, 1, meanexp)
}

cols <- hsv(h = 0:3/4, s = 0.9, v = 0.5)
xs <- seq(-5, 10, by = 0.1)
plot(xs, fK(xs, 2), type = "l", col = cols[2], lwd = 3, xlab = expression(mu), ylab = expression(pi[K]))
abline(v = 0, lwd = 2)
lines(xs, fK(xs, 10), type = "l", col = cols[4], lwd = 3)
text(-2, 0.4, "k = 2", cex = 1.5)
text(2.7, 0.8, "k = 10", cex = 1.5)

#lines(xs, fK(xs, 99), type = "l", col = cols[3], lwd = 3)
#lines(xs, fK(xs, 999), type = "l", col = cols[4], lwd = 3)

####
##  Compare I_HD with I_Fano
####

source("info_theory_sims/methods_source.R")

ps <- 1:66/100
K <- 3
IHDs <- sapply(ps, Ihat_LS, K = K)
Ifs <- sapply(ps, Ihat_fano, K = K)

cols <- hsv(h = 0:3/4, s = 0.9, v = 0.5)
plot(ps, IHDs, type = "l", col = cols[3], lwd = 3, xlab = expression(hat(e)), ylab = " " )
lines(ps, Ifs, type = "l", col = cols[1], lwd = 3)
abline(log(K), 0, lty = 2, lwd = 2)


==> logistic_entropy_calc.R <==
library(AlgDesign)
source("info_theory_sims/sim3source.R")

###
##  doing laplace approximation involve regularized logistic regression!
##  y ~ logistic(t(B) %*% x), st ||x||_2 small
###

str2vec <- function(s) {
  as.numeric(substring(s, seq(1,nchar(s),1), seq(1,nchar(s),1)))
}

eta <- function(x) log(1 + exp(x))
deta <- function(x) 1/(1 + exp(-x))
d2eta <- function(x) exp(-x)/(1 + exp(-x))^2

eta(1)
numDeriv::grad(eta, 1)
deta(1)
numDeriv::hessian(eta, 1)
d2eta(1)


pr_grid <- function(y, Bmat, reso = 5) {
  p <- dim(Bmat)[1]; q <- dim(Bmat)[2]
  Btilde <- Bmat %*% diag(-y)
  xs <- as.matrix(gen.factorial(rep(reso, p))/reso * 2 * sqrt(2 * log(reso)))
  delta <- xs[2, 1] - xs[1, 1]
  mus <- xs %*% Btilde
  nms <- rowSums(xs^2)/2+ rowSums(eta(mus))
  delta^p * (1/sqrt(2*pi))^p * dim(xs)[1] * meanexp(-nms)
}

pr_laplace <- function(y, Bmat, log.p = FALSE) {
  p <- dim(Bmat)[1]; q <- dim(Bmat)[2]
  Bt <- Bmat %*% diag(-y)
  x0 <- opt_nll(y, Bmat)
  mu <- as.numeric(t(Bt) %*% x0)
  dn <- deta(mu); d2n <- d2eta(mu)
  (l0 <- nll(y, x0, Bmat))
#   gd <- x0 + Bt %*% dn
  hs <- eye(p) + Bmat %*% diag(d2n) %*% t(Bmat)
#   as.numeric((1/sqrt(2*pi))^p * 
#                exp(-l0 + 1/2 * t(gd) %*% solve(hs, gd)) * 
#                sqrt(det(2 * pi * solve(hs))))
  if (log.p) return(-l0 - log(det(hs))/2)
  exp(-l0)/sqrt(det(hs))
}

## pr laplace with importance sampling correction
pr_laplace2 <- function(y, Bmat, log.p = FALSE, in.reps = 1e2) {
  p <- dim(Bmat)[1]; q <- dim(Bmat)[2]
  Bt <- Bmat %*% diag(-y)
  x0 <- opt_nll(y, Bmat)
  mu <- as.numeric(t(Bt) %*% x0)
  dn <- deta(mu); d2n <- d2eta(mu)
  (l0 <- nll(y, x0, Bmat))
  hs <- eye(p) + Bmat %*% diag(d2n) %*% t(Bmat)
  ## compute correction factor
  xsamp <- mvrnorm(in.reps, x0, solve(hs))
  #nlls <- apply(xsamp, 1, function(x) nll(y, x, Bmat))
  bx <- xsamp %*% Bt
  nlls <- rowSums(xsamp^2)/2 + rowSums(eta(bx))
  #prox_nlls <- apply(xsamp, 1, function(x) prox_nll(y, x, Bmat, x0))
  nll0 <- nll(y, x0, Bmat)
  mu <- as.numeric(-y * (t(Bmat) %*% x0))
  dn <- deta(mu); d2n <- d2eta(mu)
  gterm <- x0 + Bt %*% dn
  hterm <- eye(p) + Bt %*% diag(d2n) %*% t(Bt)
  delts <- t(t(xsamp) - x0)
  hdelts <- delts %*% hterm
  prox_nlls <- nll0 + as.numeric(delts %*% gterm) + 
    rowSums((delts %*% hterm) * delts)/2
  log_diffs <- prox_nlls - nlls
  (cf <- meanexp(log_diffs))
  se <- sd(exp(log_diffs))/sqrt(in.reps)
  if (log.p) {
    return(
      c(log.p = -l0 - log(det(hs))/2 + log(cf),
        cf = cf, se = se))
  }
  pr <- exp(-l0)/sqrt(det(hs)) * cf
  c(pr, se = se * pr)
}


nll <- function(y, x, Bmat) {
  sum(x^2)/2 + sum(eta(-y * (t(Bmat) %*% x)))
}

opt_nll <- function(y, Bmat) {
  p <- dim(Bmat)[1]
  res <- optim(rep(0, p), function(x) nll(y, x, Bmat))
  res$par
}

prox_nll <- function(y, x, Bmat, x0 = opt_nll(y, Bmat)) {
  delta <- x - x0
  mu <- as.numeric(-y * (t(Bmat) %*% x0))
  dn <- deta(mu); d2n <- d2eta(mu)
  nll(y, x0, Bmat) + sum(delta * x0) + sum(delta^2)/2 +
    sum(dn * (-y * (t(Bmat) %*% delta))) + sum(d2n * (-y * (t(Bmat) %*% delta))^2)/2
}

# p <- 2
# q <- 4
# Bmat <- 2 * randn(p, q)
# mc.reps <- 1
# X <- randn(mc.reps, p)
# ps <- 1/(1 + exp(-X %*% Bmat))
# Y <- (rand(mc.reps, q) < ps) + 0
# y <- 2 * as.numeric(Y) - 1
# (pr_true <- pr_grid(y, Bmat, 100))
# pr_true2 <- pr_grid(y, Bmat, 200)
# pr_the <- pr_laplace(y, Bmat)
# (pr_the2 <- pr_laplace2(y, Bmat, in.reps = 1e5))
# c(pr_true = pr_true, pr_true2 = pr_true2, pr_the = pr_the, pr_the2 = pr_the2)


==> logistic_source.R <==
library(pracma)
library(MASS)
library(class)
library(parallel)
library(reginference) ## see github.com/snarles/misc
library(lineId) ## use devtools::install('lineId')

hp <- function(p) {
  res <- -p * log(p) - (1-p) * log(1-p)
  res[p==0 | p== 1] <- 0
  res
}

logist_ident <- function(Sigma, K, mc.reps = 1000) {
  p <- dim(Sigma)[1]
  mcs <- sapply(1:mc.reps,
                function(i) {
                  X <- mvrnorm(K, rep(0, p), Sigma)
                  ps <- 1/(1 + exp(-X))
                  Y <- (rand(K, p) < ps) + 0
                  nc <- rowSums(log(1 - ps))
                  pr <- t(t(Y %*% t(X)) + nc)
                  (lbls <- apply(pr, 1, function(v) order(-v)[1]))
                  sum(lbls != 1:K)/K
                })
  mean(mcs)
}


logist_mi <- function(Sigma, mc.reps = 1e5, h_est = h_jvhw) {
  p <- dim(Sigma)[1]
  X <- mvrnorm(mc.reps, rep(0, p), Sigma)
  ps <- 1/(1 + exp(-X))
  ces <- apply(ps, 1, function(v) {
    sum(hp(v))
  })
  Y <- (rand(mc.reps, p) < ps) + 0
  ylabs <- apply(Y, 1, function(v) {
    paste(v, collapse = "")
  })
  tab <- table(ylabs)
  #print(table(tab))
  #tab <- tab/sum(tab)
  #hy <- sum(-tab * log(tab))
  hy <- h_est(tab)
  hy - mean(ces)
}







==> methods_source.R <==
####
## METHOD FOR MUTUAL INFORMATION ESTIMATION
###


####
##  OUR METHOD: I_LOWSNR
####


meanexp <- function(v) {
  vm <- max(v)
  mean(exp(v - vm)) * exp(vm)
}

## function f_K
fK <- function(mus, K, mc.reps = 1e4, naive = FALSE) {
  if (naive) {
    xs <- randn(mc.reps, K)
    xs[, 1] <- xs + mus[1]
    res <- apply(xs, 1, function(v) order(v)[1])
    sum(res != 1)/mc.reps
  }
  samp <- qnorm(((1:mc.reps) - 0.5)/mc.reps)
  sampmat <- repmat(t(samp), length(mus), 1) - mus# one row per mu  
  temp <- log(1 - pnorm(sampmat))
  1 - apply((K-1) * temp, 1, meanexp)
}

## inverse fK
inv_fK <- function(p, K, upper = 10, res = 1e3) {
  if (p ==0) return(Inf)
  xs <- seq(0, upper, length.out = res + 1)
  ps <- fK(xs, K)
  xs[order(abs(ps- p))[1]]
}

Ihat_LS <- function(p, K, upper = 10, res = 1e3) {
  1/2 * inv_fK(p, K)^2
}

## Ihat = 2 inv_fK^2

#inv_fK(0.2, 10)
#fK(2.46, 10)

####
##  FANO METHOD
####

Ihat_fano <- function(p, K) {
  if (p == 0) return(Inf)
  log(K) - p*log(K-1) + p*log(p) + (1-p)*log(1-p)
}

####
##  CM METHOD
####

cm_to_I <- function(cm) {
  m1 <- rowSums(cm)
  m2 <- colSums(cm)
  pm <- m1 %*% t(m2)
  temp <- 0*cm
  temp[cm != 0] <- cm[cm != 0] * log(cm[cm != 0]/pm[cm != 0])
  sum(temp)
}


==> sim1.R <==
####
##  ESTIMATING MI FROM BAYES ERROR/BAYES CONFUSION
####

source("info_theory_sims/gaussian_source.R")
source("info_theory_sims/methods_source.R")
source("info_theory_sims/logistic_source.R")
library(parallel); mcc <- 3


####
##  Gaussian
####



d <- 10
sigma2 <- 0.5
K <- 20
cm.reps <- 100

(i_true <- d/2 * log(1 + (1/sigma2)))
(snr <- d/2/sigma2)
(abe <- mc_ident2(d, sigma2, K))
(ihat_LS <- Ihat_LS(abe, K))
fK(sqrt(2 * ihat_LS), K)
(ihat_fano <- Ihat_fano(abe, K))
ihat_cm_temp <- unlist(mclapply(1:cm.reps, 
                         function(i) {
                           cm <- mc_cm(d, sigma2, K)
                           cm_to_I(cm)
                         }, mc.cores = mcc))
(ihat_cm <- mean(ihat_cm_temp))

c(i_true = i_true, ihat_LS = ihat_LS, ihat_fano = ihat_fano, ihat_cm = ihat_cm)

####
##  Logistic, identity cov
####

cf <- 1 ## correction factor
p <- 7; 

Sigma <- 10 * cov(randn(2 * p, p))
(i_true <- logist_mi(Sigma, mc.reps = 1e5))

# sigma2 <- 1
# Sigma <- sigma2 * eye(p)
# (i_true_p2 <- logist_mi(sigma2*eye(2)))
# (i_true <- i_true_p2/2 * p)

K <- 6
(abe <- logist_ident(Sigma, K, mc.reps = 1e4))
(ihat_LS <- Ihat_LS(abe, K))
(ihat_fano <- Ihat_fano(abe, K))

c(i_true = i_true, ihat_LS = ihat_LS, ihat_fano = ihat_fano)


==> sim3.R <==
source("info_theory_sims/sim3source.R")

####
##  Logistic simulation General B
####

allresults <- list()

## parallelization
mc.reps <- 1e5
mc.abe <- 1e4
mcc <- 39
data.reps <- mcc

## problem params
p <- 20; q <- 2 * p
Bmat <- 0.7/sqrt(p) * randn(p, q)
## true MI
# t1 <- proc.time()
# (mi_true <- compute_mi(Bmat, 1e6, mcc))
# proc.time() - t1
# 
# t1 <- proc.time()
# (mi_true2 <- compute_mi2(Bmat, 1e4, mcc))
# proc.time() - t1

t1 <- proc.time()
(mi_true3 <- compute_mi3(Bmat, 1e3, mcc, 1e3))
proc.time() - t1
#c(mi_true, mi_true2, mi_true3)
## bayes LS
k.each <- 20
(est_ls <- get_abe(Bmat, k.each, mc.abe, mcc))
## data params
m.folds <- 1
r.each <- 8000
r.train <- floor(0.5 * r.each)
(N = m.folds * k.each * r.each)
res <- run_simulations(Bmat, m.folds, k.each, r.each, r.train, mcc, data.reps)
## display results
c(mi_true = mi_true3, mi_ls = est_ls['mc_b_ls'], apply(res, 2, median), abe = est_ls['abe'])
apply(res[, 1:6] - mi_true, 2, summary)
colSums((res[, 1:6] - mi_true)^2)/data.reps
## save results
packet <- list(Bmat = Bmat, m.folds = m.folds,
               k.each = k.each, r.each = r.each, r.train = r.train,
               mi_true, est_ls = est_ls, res = res,
               mc.reps = mc.reps, mc.abe = mc.abe)
allresults <- c(allresults, list(packet))


save(allresults, file = 'info_theory_sims/save.Rdata')

==> sim3_fig6.R <==
source("info_theory_sims/sim3source.R")

####
##  Logistic simulation General B
####

allresults <- list()

## parallelization
mc.reps <- 1e5
mc.abe <- 1e4
mcc <- 39
data.reps <- mcc

## problem params
p <- 20; q <- 2 * p
Bmat <- 0.7/sqrt(p) * randn(p, q)
## true MI
# t1 <- proc.time()
# (mi_true <- compute_mi(Bmat, 1e6, mcc))
# proc.time() - t1
# 
# t1 <- proc.time()
# (mi_true2 <- compute_mi2(Bmat, 1e4, mcc))
# proc.time() - t1

t1 <- proc.time()
(mi_true3 <- compute_mi3(Bmat, 1e3, mcc, 1e3))
proc.time() - t1
#c(mi_true, mi_true2, mi_true3)
## bayes LS
k.each <- 20
(est_ls <- get_abe(Bmat, k.each, mc.abe, mcc))
## data params
m.folds <- 1
r.each <- 8000
r.train <- floor(0.5 * r.each)
(N = m.folds * k.each * r.each)
res <- run_simulations(Bmat, m.folds, k.each, r.each, r.train, mcc, data.reps)
## display results
c(mi_true = mi_true3, mi_ls = est_ls['mc_b_ls'], apply(res, 2, median), abe = est_ls['abe'])
apply(res[, 1:6] - mi_true, 2, summary)
colSums((res[, 1:6] - mi_true)^2)/data.reps
## save results
packet <- list(Bmat = Bmat, m.folds = m.folds,
               k.each = k.each, r.each = r.each, r.train = r.train,
               mi_true, est_ls = est_ls, res = res,
               mc.reps = mc.reps, mc.abe = mc.abe)
allresults <- c(allresults, list(packet))


save(allresults, file = 'info_theory_sims/fig3.Rdata')

####
##  plots
####
mi_true <- mi_true3[1]
mses <- colSums((res[, 1:7] - mi_true)^2)/data.reps

ihat <- as.numeric(res[, 1:6])
tab <- data.frame(I = ihat, method = rep(c("CM", "F", "LS", "0", "0.5", "0.9"), each = data.reps))

boxplot(I ~ method, data = tab, ylim = c(0, 5))

boxplot(I ~ method, data = tab, ylim = c(0, 5),
        names = c(expression(hat(I)[0]), expression(hat(I)[0.5]), 
                  expression(hat(I)[0.9]), expression(hat(I)[CM]), 
                  expression(hat(I)[F]), expression(hat(I)[LS])),
        cex.axis = 1)
abline(mi_true, 0, lty = 2, col = "red", lwd = 3)
text(1.3, 4.9, "RMSE x 100 = ", col = "red", cex = 0.8)
reorder <- sqrt(c(mses[4:6], mses[1:3]))
for (i in 1:6) {
  text(i, 4.35, format(round(reorder[i] * 1e2, 1)),
       col = "red", cex = 0.8)
}



==> sim3i_fig1.R <==
source("info_theory_sims/sim3source.R")

####
##  Identity case
####

allresults <- list()

## parallelization
mc.reps <- 1e4
mc.abe <- 1e2
abe.each <- 1e2
mcc <- 39
data.reps <- 2000

## problem params
p <- 3
mult <- 4/sqrt(p)
Bmat <- mult * eye(p)
(mi_true <- mi_ident_case(p, mult, 1e5))
## bayes LS
k.each <- 20
t1 <- proc.time()
(est_ls <- get_abe(Bmat, k.each, abe.each, mc.abe, mcc))
proc.time() - t1
## data params
m.folds <- 1
r.each <- 40
r.train <- floor(0.5 * r.each)
(N = m.folds * k.each * r.each)
t1 <- proc.time()
run_simulation(Bmat, m.folds, k.each, r.each, r.train)
proc.time() - t1
## full-scale
t1 <- proc.time()
res <- run_simulations(Bmat, m.folds, k.each, r.each, r.train, mcc, data.reps)
proc.time() - t1
## display results
c(mi_true = mi_true, mi_ls = est_ls['mc_b_ls'], apply(res, 2, median), abe = est_ls['abe'])
apply(res[, 1:6] - mi_true, 2, summary)
mses <- colSums((res[, 1:7] - mi_true)^2)/data.reps

ihat <- as.numeric(res[, 1:6])
tab <- data.frame(I = ihat, method = rep(c("CM", "F", "LS", "0", "0.5", "0.9"), each = data.reps))

boxplot(I ~ method, data = tab, ylim = c(0, 1.5))

boxplot(I ~ method, data = tab, ylim = c(0, 1.5),
        names = c(expression(hat(I)[0]), expression(hat(I)[0.5]), 
                  expression(hat(I)[0.9]), expression(hat(I)[CM]), 
                  expression(hat(I)[F]), expression(hat(I)[LS])),
        cex.axis = 1)
abline(mi_true, 0, lty = 2, col = "red", lwd = 3)
text(1.3, 1.5, "RMSE x 100 = ", col = "red", cex = 0.8)
reorder <- sqrt(c(mses[4:6], mses[1:3]))
for (i in 1:6) {
  text(i, 1.35, format(round(reorder[i] * 1e2, 1)),
       col = "red", cex = 0.8)
}
save(res, file = "info_theory_sims/fig1.Rdata")


==> sim3i_fig2.R <==
source("info_theory_sims/sim3source.R")

####
##  Identity case
####

## parallelization
mc.reps <- 1e4
mc.abe <- 1e2
abe.each <- 1e2
mcc <- 39
data.reps <- mcc

## problem params
p <- 50
mult <- 4/sqrt(p)
Bmat <- mult * eye(p)
(mi_true <- mi_ident_case(p, mult, 1e5))
## bayes LS
k.each <- 20
t1 <- proc.time()
(est_ls <- get_abe(Bmat, k.each, abe.each, mc.abe, mcc))
proc.time() - t1
## data params
m.folds <- 1
r.each <- 8000
r.train <- floor(0.5 * r.each)
(N = m.folds * k.each * r.each)
# t1 <- proc.time()
# run_simulation(Bmat, m.folds, k.each, r.each, r.train)
# proc.time() - t1
## full-scale
res <- run_simulations(Bmat, m.folds, k.each, r.each, r.train, mcc, data.reps)
save(res, file = "info_theory_sims/fig2.Rdata")


mses <- colSums((res[, 1:7] - mi_true)^2)/data.reps

ihat <- as.numeric(res[, 1:6])
tab <- data.frame(I = ihat, method = rep(c("CM", "F", "LS", "0", "0.5", "0.9"), each = data.reps))
boxplot(I ~ method, data = tab)



boxplot(I ~ method, data = tab, ylim = c(0, 6),
        names = c(expression(hat(I)[0]), expression(hat(I)[0.5]), 
                  expression(hat(I)[0.9]), expression(hat(I)[CM]), 
                  expression(hat(I)[F]), expression(hat(I)[LS])),
        cex.axis = 1)
abline(mi_true, 0, lty = 2, col = "red", lwd = 3)
text(1.3, 6, "RMSE x 100 = ", col = "red", cex = 0.8)
reorder <- sqrt(c(mses[4:6], mses[1:3]))
for (i in 1:6) {
  text(i, 5.5, format(round(reorder[i] * 1e2, 1)),
       col = "red", cex = 0.8)
}


==> sim3i_fig3.R <==
source("info_theory_sims/sim3source.R")

####
##  Identity case
####

## parallelization
mc.reps <- 1e4
mc.abe <- 1e2
abe.each <- 1e2
mcc <- 39
data.reps <- mcc

## problem params
p <- 10
mult <- 4/sqrt(p)
Bmat <- mult * eye(p)
(mi_true <- mi_ident_case(p, mult, 1e5))
## bayes LS
k.each <- 20
t1 <- proc.time()
(est_ls <- get_abe(Bmat, k.each, abe.each, mc.abe, mcc))
proc.time() - t1
## data params
m.folds <- 1
r.each <- 8000
r.train <- floor(0.5 * r.each)
(N = m.folds * k.each * r.each)
t1 <- proc.time()
run_simulation(Bmat, m.folds, k.each, r.each, r.train)
proc.time() - t1


####
##   Generate an instance
####
set.seed(0)
q <- dim(Bmat)[2]
X <- randn(k.each, p)
ps <- 1/(1 + exp(-X %*% Bmat))
zs <- rep(1:k.each, r.each)
Yall <- (rand(k.each * r.each, q) < ps[zs, ]) + 0

nsub <- k.each * 10
ntr <- k.each * 5

lala <- function(i) {
  run_instance(X, Yall, zs, 10 * i, 5 * i)
}


nsubs = 10 * (1:800)
t1 <- proc.time()
res <- mclapply(nsubs, lala, mc.cores = mcc)
proc.time() - t1

res <- do.call(rbind, res)
head(res)
matplot(res[, 1:6], type = "l")
abline(mi_true, 0, lwd = 5)

res2 <- cbind(nsubs, res)
save(res2, file = "info_theory_sims/fig3data.RData")
load("info_theory_sims/fig3data.RData")
res <- res2[, -1]; nsubs <- res2[, 1]
sqrt(max(10 * nsubs))

plot(NA, NA, xlim = c(0, 290), ylim = c(0, 3), 
     xlab  = "n", ylab = "I", axes = FALSE)
axis(side = 1, labels = c("0", "10000", "40000","90000"),
     at = c(0, 100, 200, 300))
axis(side = 2)
lines(sqrt(10 * nsubs), res[, 'mi_0'], lwd = 6, col = gray(0.2))
lines(sqrt(10 * nsubs), res[, 'mi_0'], lwd = 3, col = "red")
lines(sqrt(10 * nsubs), res[, 'mi_5'], lwd = 6, col = gray(0.2))
lines(sqrt(10 * nsubs), res[, 'mi_5'], lwd = 3, col = "orange")
lines(sqrt(10 * nsubs), res[, 'mi_9'], lwd = 6, col = gray(0.2))
lines(sqrt(10 * nsubs), res[, 'mi_9'], lwd = 3, col = "yellow")
lines(sqrt(10 * nsubs), res[, 'mi_ls'], lwd = 6, col = gray(0.2))
lines(sqrt(10 * nsubs), res[, 'mi_ls'], lwd = 3, col = "green")
abline(mi_true, 0, col = "red", lty = 2, lwd = 3)


==> sim3i_fig4b.R <==
source("info_theory_sims/sim3source.R")

####
##  Identity case
####

allresults <- list()

## parallelization
mc.reps <- 1e4
mc.abe <- 1e2
abe.each <- 1e2
mcc <- 39
data.reps <- 75

## problem params
ss <- sqrt(seq(0, 200, by = 5))
ress <- array(0, dim = c(data.reps, 10, length(ss)))
p <- 10
mi_trues <- sapply(ss, function(s) mi_ident_case(p, s/sqrt(p), 1e5))
for (ii in 1:length(ss)) {
  mult <- ss[ii]/sqrt(p)
  Bmat <- mult * eye(p)
  (mi_true <- mi_ident_case(p, mult, 1e5))
  ## bayes LS
  k.each <- 20
  t1 <- proc.time()
  (est_ls <- get_abe(Bmat, k.each, abe.each, mc.abe, mcc))
  proc.time() - t1
  ## data params
  m.folds <- 1
  r.each <- 1000
  r.train <- floor(0.5 * r.each)
  (N = m.folds * k.each * r.each)
  # t1 <- proc.time()
  # run_simulation(Bmat, m.folds, k.each, r.each, r.train)
  # proc.time() - t1
  ## full-scale
  t1 <- proc.time()
  res <- run_simulations(Bmat, m.folds, k.each, r.each, r.train, mcc, data.reps)
  proc.time() - t1
  ress[, , ii] <- res
}
ress[, , 1]


load("info_theory_sims/fig4.Rdata", verbose = TRUE)
ress <- allresults[[1]]$ress
data.reps <- dim(ress)[1]

li <- floor(0.1 * data.reps + 1); ui <- floor(0.9 * data.reps + 1)
m_i <- floor(0.5 * data.reps)
lowers0 <- t(apply(ress[,c(1:4),], c(2, 3), function(v) sort(v)[li]))
uppers0 <- t(apply(ress[,c(1:4),], c(2, 3), function(v) sort(v)[ui]))

load("info_theory_sims/fig4b.Rdata", verbose = TRUE)
ress <- allresults[[1]]$ress
data.reps <- dim(ress)[1]


li <- floor(0.1 * data.reps + 1); ui <- floor(0.9 * data.reps + 1)
m_i <- floor(0.5 * data.reps)
lowers <- t(apply(ress[,c(1:4, 8),], c(2, 3), function(v) sort(v)[li]))
uppers <- t(apply(ress[,c(1:4, 8),], c(2, 3), function(v) sort(v)[ui]))

lowers[, 1:4] <- lowers0
uppers[, 1:4] <- uppers0


plot(NA, NA, xlab = "I", ylab = expression(hat(I)), xlim = c(0, max(mi_trues)),
     ylim = c(0, max(uppers)))
cols <- c(hsv(h = 0:3/4, s = 0.9, v = 0.5), hsv(0, 0, 0))
for (i in 1:5) {
  #lines(mi_trues, meds[, i], col = cols[i], lwd = 4)
  polygon(c(mi_trues, rev(mi_trues)), c(lowers[, i], rev(uppers[, i])), col = cols[i],
          border = cols[i])  
}
for (i in 1:5) {
  polygon(c(mi_trues, rev(mi_trues)), c(lowers[, i], rev(uppers[, i])), col = NA,
          border = cols[i], lwd = 3)  
}
abline(0, 1, lwd = 3, col = "white", lty = 2)

## save results
# packet <- list(ss=ss, m.folds = m.folds,
#                k.each = k.each, r.each = r.each, r.train = r.train,
#                mi_true, est_ls = est_ls, ress = ress,
#                mc.reps = mc.reps, mc.abe = mc.abe)
# allresults <- c(allresults, list(packet))


# save(allresults, file = 'info_theory_sims/fig4b.Rdata')
